ASR is all you need: cross-modal distillation for lip reading

The goal of this work is to train strong models for visual speech recognition without requiring human annotated ground truth data. We achieve this by distilling from an Automatic Speech Recognition (ASR) model that has been trained on a large-scale audio-only corpus. We use a cross-modal distillation method that combines Connectionist Temporal Classification (CTC) with a frame-wise cross-entropy loss. Our contributions are fourfold: (i) we show that ground truth transcriptions are not necessary to train a lip reading system; (ii) we show how arbitrary amounts of unlabelled video data can be leveraged to improve performance; (iii) we demonstrate that distillation significantly speeds up training; and, (iv) we obtain state-of-the-art results on the challenging LRS2 and LRS3 datasets for training only on publicly available data.

==> figures/plot_sync_pad.py <==
from matplotlib import pyplot as plt
import numpy as np
import matplotlib

import seaborn as sns
cs = sns.color_palette('deep')
#colors = sns.color_palette('deep')
sns.set_style("whitegrid")


# SDR_baslines
# internal: v1: mix -0.17 pred: 8.59 - mag_loss_l2 = 3.1e-2
#           v2: mix -3.24 pred: 5.42

def load_csv(csv):
  import pandas as pd
  files = pd.read_csv(csv, dtype=float, encoding='utf-8')
  cols = ['Step','Value']
  all_files = files.loc[:, cols].dropna().values
  return all_files

def main():

  # internal

  # v_mid = loadtxt('EVAL_PAPER/vs/mid.txt')[fr:]
  # vs_mid = loadtxt('EVAL_PAPER/v_drop/mid.txt')[fr:]
  # vs_ce_mid = loadtxt('EVAL_PAPER/vs_se/mid.txt')[fr:]
  # v_nodrop_mid = loadtxt('EVAL_PAPER/v_nodrop/mid.txt')[fr:]

  to_plot = [
             ( 'LRS2 CTC (GT)', '/home/afourast/code/ICASSP20E/figures/run_lrs2_lip_200_epochs_lr0.05-tag-Eval WER.csv'),
             ('LRS3 CTC (GT)', '/home/afourast/code/ICASSP20E/figures/run_lrs3_ctc_plain-tag-Eval WER.csv'),
             ('LRS2 CTC (ASR) + KD', '/home/afourast/code/ICASSP20E/figures/run_lrs2_asr_kd-tag-Eval WER.csv') ,
             ('LRS3 CTC (ASR) + KD', '/home/afourast/code/ICASSP20E/figures/run_lrs3_ctc_0.1_ce_10-tag-Eval WER.csv'),
      ]

  markers = [ 'D', 's', 'o', 'p' ]

  for ii in range(len(to_plot)):
    lab, path = to_plot[ii]
    data = load_csv(path)
    # import ipdb; ipdb.set_trace(context=20)
    plt.plot( data[:,0], data[:,1]*100, linestyle='-', color=cs[ii] if ii<3 else cs[ii+1] , marker = markers[ii],
        linewidth=3, markersize=5, label = lab)

  plt.ylim(78,100)
  labelsize=20
  ticksize=15

  plt.legend(loc=0, handlelength = 1.5, fontsize=labelsize-2)
  plt.xlabel( 'Training step', fontsize=labelsize )
  plt.ylabel( 'Greedy validation WER (%)', fontsize=labelsize )

  plt.tick_params(axis='both', which='major', labelsize=ticksize)

  # plt.gca().xaxis.set_major_formatter(matplotlib.ticker.StrMethodFormatter('{x:d}'))
  ax = plt.gca()
  ax.set_xticklabels(['{:d}k'.format(int(x/1000)) for x in ax.get_xticks().tolist()])

  plt.savefig('learning_curve.pdf', bbox_inches='tight')


main()

